Hazard function models to estimate mortality rates affecting fish populations with application to the sea mullet (Mugil cephalus) fishery on the Queensland coast (Australia)

Fisheries management agencies around the world collect age data for the purpose of assessing the status of natural resources in their jurisdiction. Estimates of mortality rates represent a key information to assess the sustainability of fish stocks exploitation. Contrary to medical research or manufacturing where survival analysis is routinely applied to estimate failure rates, survival analysis has seldom been applied in fisheries stock assessment despite similar purposes between these fields of applied statistics. In this paper, we developed hazard functions to model the dynamic of an exploited fish population. These functions were used to estimate all parameters necessary for stock assessment (including natural and fishing mortality rates as well as gear selectivity) by maximum likelihood using age data from a sample of catch. This novel application of survival analysis to fisheries stock assessment was tested by Monte Carlo simulations to assert that it provided un-biased estimations of relevant quantities. The method was applied to data from the Queensland (Australia) sea mullet (Mugil cephalus) commercial fishery collected between 2007 and 2014. It provided, for the first time, an estimate of natural mortality affecting this stock: 0.22 $\pm$ 0.08 year$^{-1}$.

==> anc/SAFR/DESCRIPTION <==
Package: SAFR
Type: Package
Title: Survival Analysis for Fisheries Research demonstrates
        applications of survival analysis (Cox, 1984) to analyze catch
        at age data in fisheries research
Version: 0.1
Date: 2014-10-27
Author: Marco Kienzle
Maintainer: Marco Kienzle <Marco.Kienzle@gmail.com>
Description: This package implement several likelihood function that allow the user to estimate mortality rates (both natural and fishing) as well as selectivity and recruitment from catch at age data from fisheries.
License: GPL (>= 2)
Packaged: 2015-01-12 23:09:09 UTC; mkienzle
Built: R 3.2.0; ; 2015-01-13 01:10:01 UTC; windows


==> anc/SAFR/INDEX <==
Caaa2Coaa               Convert catch-at-age to cohort-at-age
Coaa2Caaa               Convert cohort-at-age to catch-at-age - the
                        opposite of Caaa2Coaa
EstimateRecruitment     Estimate recruitment using total mortality (Z)
                        and catch at age from a single cohort
GenerateData2           Convert catch-at-age to cohort-at-age
llfunc1                 log-likelihood function of catch at age and
                        total mortality (Z) written to Z
llfunc2                 log-likelihood function of catch at age to
                        estimate catchability and natural mortality
llfunc3                 log-likelihood function of catch at age matrix
                        to estimate catchability, selectivity and
                        natural mortality
llfunc4                 log-likelihood function of catch at age matrix
                        to estimate catchability, selectivity and
                        natural mortality
llfunc5                 log-likelihood function of catch at age matrix
                        to estimate catchability, selectivity and
                        natural mortality
llfunc7                 log-likelihood function of catch at age matrix
                        to estimate catchability, selectivity [assumed
                        logistic] and natural mortality
logistic                logistic function
my.cumsum               a cumsum that omit NA
total.over.lines        calculate cumulative sum over the lines of a
                        matrix, ignoring NAs
which.cohort            A function that counts and numbers cohorts
                        given a catch at age matrix


==> anc/SAFR/MD5 <==
45374ecd9d3c2d3aa6577bc53411b752 *DESCRIPTION
8847bcbdeed1737f65b35da5d78245d6 *INDEX
e644790009ccf1fc9e11edce14df8175 *Meta/Rd.rds
ff8d4e54e23d06014da48078b8b0d37f *Meta/hsearch.rds
2d515942237a76f509a505f14ccde652 *Meta/links.rds
e0188a1304b70d6b29779ee5de56d607 *Meta/nsInfo.rds
284c6852d9a5f02beb5eed3068e0e576 *Meta/package.rds
8b54e5a89fbda3af5e077053d40bec76 *NAMESPACE
ebf0fc819595d631b8bf280c4b049940 *R/SAFR
158d49ce51cec8c77da2ec36f15346de *R/SAFR.rdb
2312cbd34e565143762e5c889bbdea80 *R/SAFR.rdx
187926094431661a3b72bc6ea5289d7b *help/AnIndex
598a3b5e7f61ee99533119eea7948cac *help/SAFR.rdb
04017fe41237a4d34ef876f265d6ca79 *help/SAFR.rdx
19ca32375186f5b932e6e78a15270af7 *help/aliases.rds
873e07b7a89ad8dae25f1e6b58201643 *help/paths.rds
1be5578e38d5e343f725b40740c2d621 *html/00Index.html
0629445e5f3de06acbaf6e4013c7deca *html/R.css


==> anc/SAFR/NAMESPACE <==
exportPattern("^[[:alpha:]]+")


==> anc/SAFR/R/Caaa2Coaa.R <==
# Convert a matrix of year x age into a matrix of cohort x age 
# ASSUMES age-group from 0 to n

Caaa2Coaa <- function(mat){

n <- nrow(mat)
p <- ncol(mat)

cohort <- matrix( nrow = n+p-1, ncol = p)

id.cohort <- which.cohort(mat)

for(i in 1:n){
    for(j in 1:p){
        cohort[id.cohort[i,j], j] <- mat[i,j]

    }
}

return(cohort)

}


==> anc/SAFR/R/Coaa2Caaa.R <==
# Convert a matrix of cohort catch at age (n+p-1 x p) into catch at age in each ear (n x p) 
# ASSUMES age-group from 0 to n

Coaa2Caaa <- function(cohort.mat){

    c.n <- nrow(cohort.mat)
    p <- ncol(cohort.mat)

    n <- c.n - p + 1
    caa.mat <- matrix( nrow = n, ncol = p)

    id.cohort <- which.cohort(caa.mat)

    for(i in 1:n){
    for(j in 1:p){
        caa.mat[i,j] <- cohort.mat[id.cohort[i,j], j]

    }
}

    return(caa.mat)
}


==> anc/SAFR/R/EstimateMandQ.R <==
EstimateMandQ <- function(catch, effort, catchability.scaling.factor){

result <- optim(par = c(10,1), fn = llfunc2, catch = catch, effort = effort, catchability.scaling.factor = catchability.scaling.factor, method = c("L-BFGS-B"),
      lower = c(1e-2,1e-2), upper = c(1e2,1e2), hessian = TRUE)

return(result)
}


==> anc/SAFR/R/EstimateRecruitment.R <==
# based on the idea that each catch figure provides an estimate of recruitment
EstimateRecruitment <- function(Z){

    
    estimates <- get("catch", envir=.GlobalEnv) / ((Z-get("M", envir=.GlobalEnv)) * ((exp(-Z*get("age", envir=.GlobalEnv)) - exp(-Z*(get("age", envir=.GlobalEnv)+1)))/Z) )

print(paste("Estimated recruitment:", paste(c(round(mean(estimates),2), round(sd(estimates),2)), collapse = " +- ")))

# Use mean and sd of estimates to provide the best estimate
    return(c(mean(estimates), sd(estimates)))
}



==> anc/SAFR/R/EstimateZ.R <==
# Estimate total mortality (Z) using catch at age data from a single cohort
EstimateZ <- function(catch){

    # Estimate cohort-specific mortality rates

result <- optim(par = c(0.1), fn = llfunc1, catch = catch, method = c("L-BFGS-B"),
      lower = c(1e-2), upper = c(3), hessian = TRUE)
print(paste("Estimated Z is", round(result$par,3), "+-", round(sqrt(diag(solve(result$hessian))),3)))

return(result)
}


==> anc/SAFR/R/GenerateData2.R <==
# Generate data
GenerateData2 <- function(max.age = 10, nb.of.cohort = 20, ...){

# Fishing mortality as the product of catchability and yearly effort
catchability <- runif(1, min = 1, max = 10)
catchability.mf <- 1e-4 # multiplying factor

print(paste("Simulated catchability is ", round(catchability,2), "x 10^-4"))

yearly.effort <- runif(nb.of.cohort, min = 1e4, max = 1.75e4)

effort.faced.by.each.cohort <- matrix(nrow = nb.of.cohort, ncol = max.age)
for(i in 1:nb.of.cohort) effort.faced.by.each.cohort[i,] <- yearly.effort[seq(i, i + max.age - 1)]

n <- max.age-1
selectivity.at.age <- c(0,0,seq(1/(max.age - 3), (max.age - 4)/(max.age - 3), length = max.age - 4), 1,1)
F <- catchability * catchability.mf * effort.faced.by.each.cohort * outer(rep(1, nb.of.cohort), selectivity.at.age)

M <- runif(1, min = 0.05, max = 0.5)
print(paste("Simulated natural mortality is", round(M,3)))

# Recruitment: N(0)
Recruitment <- runif(nb.of.cohort, min = 1e6, max = 5e6)

# Nb at age in cohorts
cohort <- matrix(nrow = nb.of.cohort, ncol = max.age + 1)
cohort[,1] <- Recruitment
for(i in 1:nrow(cohort)) cohort[i,] <- cohort[i,1] * exp(-c(0, cumsum(M + F[i,])))

# Number that died
cohort.nb.dead <- cohort[,1:max.age] - cohort[,seq(2, max.age+1)]

# Catch
cohort.nb.caught <- F / (M+F) * cohort.nb.dead

### Calculate the number alive at age

# Name your dataframe with arbitrary cohort birth-date
dimnames(cohort)[[1]] = seq( from  = 1988, by = 1, length = nb.of.cohort)
dimnames(cohort)[[2]] = paste("age-group", seq(0,max.age), sep="")  # give age names

# Re-format data into catch at age matrix
catch.at.age <- matrix(ncol = max.age, nrow = nb.of.cohort)
effort.at.age <- matrix(ncol = max.age, nrow = nb.of.cohort)

for(i in seq(1,nb.of.cohort - 1)) {

  diag(catch.at.age[seq(i, nb.of.cohort),seq(1, min(nb.of.cohort - i +1, max.age))]) <-
    as.numeric(cohort.nb.caught[i,seq(1, min(nb.of.cohort - i +1, max.age))])

  diag(effort.at.age[seq(i, nb.of.cohort),seq(1, min(nb.of.cohort - i +1, max.age))]) <-
    as.numeric(effort.faced.by.each.cohort[i,seq(1, min(nb.of.cohort - i +1, max.age))])
  
}
catch.at.age[nb.of.cohort,1] = cohort.nb.caught[nb.of.cohort,1] # diag deals on with matrix
effort.at.age[nb.of.cohort,1] = effort.faced.by.each.cohort[nb.of.cohort,1] # diag deals on with matrix

# Get a complete dataset
c.catch.at.age = catch.at.age[complete.cases(catch.at.age),]
effort.at.age = effort.at.age[complete.cases(effort.at.age),]

return(list(catch = c.catch.at.age, effort = effort.at.age))
}



==> anc/SAFR/R/GenerateData3.R <==
# Generate data
GenerateData3 <- function(max.age = 10, nb.of.cohort = 20, catchability.range = c(3,10), effort.range = c(3e3, 5e3), nat.mort.range = c(0.1, 0.8), recruitment.range=c(1e6, 1e7), log.para.range = c(8,12), log.parb.range = c(1,3), verbose = FALSE){

# Some parameters
#max.age <- 10; nb.of.cohort <- 20 # be aware that nb.of.cohort / max.age >= 3
                               # for some algorithm below to work
#age <- matrix(seq(0, max.age), nrow = nb.of.cohort, ncol = max.age+1, byrow=T)

# Fishing mortality as the product of catchability and yearly effort
catchability <- runif(1, min = catchability.range[1], max = catchability.range[2])
#catchability <- 1
catchability.mf <- 1e-4

if(verbose) print(paste("Simulated catchability is ", round(catchability,2), "x 10^-4"))

M <- runif(1, min = nat.mort.range[1], max = nat.mort.range[2])
if(verbose) print(paste("Simulated natural mortality is", round(M,3)))

yearly.effort <- runif(nb.of.cohort, min = effort.range[1], max = effort.range[2])
#yearly.effort <- rep(1e3, nb.of.cohort)
effort.faced.by.each.cohort <- matrix(nrow = nb.of.cohort, ncol = max.age)
for(i in 1:nb.of.cohort) effort.faced.by.each.cohort[i,] <- yearly.effort[seq(i, i + max.age - 1)]

n <- max.age-1
#selectivity.at.age <- c(0,0,seq(1/(max.age - 3), (max.age - 4)/(max.age - 3), length = max.age - 4), 1,1)
#selectivity.at.age <- c(0,0,seq(1/(max.age - 5), (max.age - 6)/(max.age - 5), length = max.age - 8), rep(1,6))
log.para <- runif(1, min = log.para.range[1], max=log.para.range[2])
if(verbose) print(paste("Logistic parameter a is", log.para))
log.parb <- runif(1, min = log.parb.range[1], max=log.parb.range[2])
if(verbose) print(paste("Logistic parameter b is", log.parb))

selectivity.at.age <- logistic(log.para,log.parb,seq(1,max.age))

F <- catchability * catchability.mf * effort.faced.by.each.cohort * outer(rep(1, nb.of.cohort), selectivity.at.age)

# Recruitment: N(0)
Recruitment <- runif(nb.of.cohort, min = recruitment.range[1], max = recruitment.range[2])

# Nb at age in cohorts
cohort <- matrix(nrow = nb.of.cohort, ncol = max.age + 1)
cohort[,1] <- Recruitment
for(i in 1:nrow(cohort)) cohort[i,] <- cohort[i,1] * exp(-c(0, cumsum(M + F[i,])))

# Number that died
cohort.nb.dead <- cohort[,1:max.age] - cohort[,seq(2, max.age+1)]

# Catch
cohort.nb.caught <- F / (M+F) * cohort.nb.dead

#
#nb.at.age <- cbind(age, Recruitment * exp(-c(0, cumsum(M + F))))

# suppose there are 1000 recruits, 50% survive per year
#vec.survival = rep(0.5, nb.of.cohort) #

# suppose there are 1000 recruits, survival increase with cohort number
#vec.survival = seq(0.2, 0.8, length = nb.of.cohort)

# suppose there are 1000 recruits, survival is random
# vec.survival <- runif(nb.of.cohort, min = 0.1, max = 0.9)

### Calculate the number alive at age
# using constant recruitment
#cohort <- data.frame(1000 * vec.survival ^ age)
# using variable recruitment
#cohort <- runif(nb.of.cohort, min = 1e2, max = 1e4) * vec.survival ^ age

# Name nicely you data with arbitrary cohort birth-date
dimnames(cohort)[[1]] = seq( from  = 1988, by = 1, length = nb.of.cohort)
dimnames(cohort)[[2]] = paste("age-group", seq(0,max.age), sep="")  # give age names

# Re-format data into catch at age matrix
catch.at.age <- matrix(ncol = max.age, nrow = nb.of.cohort)
effort.at.age <- matrix(ncol = max.age, nrow = nb.of.cohort)

for(i in seq(1,nb.of.cohort - 1)) {

  diag(catch.at.age[seq(i, nb.of.cohort),seq(1, min(nb.of.cohort - i +1, max.age))]) <-
    as.numeric(cohort.nb.caught[i,seq(1, min(nb.of.cohort - i +1, max.age))])

  diag(effort.at.age[seq(i, nb.of.cohort),seq(1, min(nb.of.cohort - i +1, max.age))]) <-
    as.numeric(effort.faced.by.each.cohort[i,seq(1, min(nb.of.cohort - i +1, max.age))])
  
}
catch.at.age[nb.of.cohort,1] = cohort.nb.caught[nb.of.cohort,1] # diag deals on with matrix
effort.at.age[nb.of.cohort,1] = effort.faced.by.each.cohort[nb.of.cohort,1] # diag deals on with matrix

# Get a complete dataset
c.catch.at.age = catch.at.age[complete.cases(catch.at.age),]
effort.at.age = effort.at.age[complete.cases(effort.at.age),]

return(list(catch = c.catch.at.age, effort = effort.at.age, catchability = catchability * catchability.mf, Nat.Mort = M, logistic.par = c(log.para, log.parb), Recruitment = Recruitment, M = M, F = F))
}


==> anc/SAFR/R/Obsolete/llfunc1_plusgroup.R <==
# Maximum likelihood function to estimate Z using catch at age from a single cohort
llfunc1.plusgroup <- function(Z, catch, plus.group = TRUE){ # a function of only 1 parameter (Z)

  # Age assumed in year, catch data grouped in yearly bins
  age <- seq(0, length(catch)-1)
    
  # Calculating the probability of surviving until certain age
  prob1 <- exp(-Z * age)
  prob2 <- exp(-Z * (age+1))

  # Finally the likelihood
  P <- prob1-prob2
  P[length(catch)] <- prob1[length(catch)] # this is the +group

  -sum(catch * log( P / sum(P) ))

} # End of function


==> anc/SAFR/R/SAFR <==
#  File share/R/nspackloader.R
#  Part of the R package, http://www.R-project.org
#
#  Copyright (C) 1995-2012 The R Core Team
#
#  This program is free software; you can redistribute it and/or modify
#  it under the terms of the GNU General Public License as published by
#  the Free Software Foundation; either version 2 of the License, or
#  (at your option) any later version.
#
#  This program is distributed in the hope that it will be useful,
#  but WITHOUT ANY WARRANTY; without even the implied warranty of
#  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#  GNU General Public License for more details.
#
#  A copy of the GNU General Public License is available at
#  http://www.r-project.org/Licenses/

local({
    info <- loadingNamespaceInfo()
    pkg <- info$pkgname
    ns <- .getNamespace(as.name(pkg))
    if (is.null(ns))
        stop("cannot find namespace environment for ", pkg, domain = NA);
    dbbase <- file.path(info$libname, pkg, "R", pkg)
    lazyLoad(dbbase, ns, filter = function(n) n != ".__NAMESPACE__.")
})


==> anc/SAFR/R/draw.sample.R <==
### Draw sample from the population

# ARGUMENTS pop.matrix: a matrix (nxp) of number at age (p columns) in years (n rows)
#           sample.size: the size of the desired sample

draw.sample <- function(pop.matrix, sample.size = 10){

    # get the dimensions
    n <- nrow(pop.matrix)
    p <- ncol(pop.matrix)

    # unfold the matrix
    unfolded.matrix <- cbind(year=rep(1:n,p), age.group= rep(1:p,each=n), nb.at.age = c(pop.matrix))

    # take a sample of the indices of the matrix using number at age as a weight
    my.sample <- sample(1:nrow(unfolded.matrix), size = sample.size, replace = TRUE, prob = unfolded.matrix[,"nb.at.age"])

    # build a vector of frequencies of indices
    freq <- table(factor(my.sample, levels = 1:nrow(unfolded.matrix)))

    # reshape into a matrix of number at age x years
    my.sample <- tapply(as.numeric(freq), list(unfolded.matrix[,1], unfolded.matrix[,2]), I)
    return(my.sample)

}


==> anc/SAFR/R/llfunc1.R <==
# MODIFIED 8 May 2015
# Maximum likelihood function to estimate Z using catch at age from a single cohort
llfunc1 <- function(Z, catch, plus.group = FALSE){ # a function of only 1 parameter (Z)

  # Age assumed in year, catch data grouped in yearly bins
  age <- seq(0, length(catch)-1)
    
  # Calculating the probability of surviving until certain age
  prob1 <- exp(-Z * age)
  prob2 <- exp(-Z * (age+1))

  # Finally the likelihood
  P <- prob1-prob2
  if(plus.group) P[length(catch)] <- prob1[length(catch)] # change probability to account for a +group
  -sum(catch * log( P / sum(P) ))

} # End of function


==> anc/SAFR/R/llfunc2.R <==
# Maximum likelihood function to estimate q and M
llfunc2 <- function(par, catch, effort, catchability.scaling.factor){ # a function of 2 parameters (q,M)

    F <- par[1] * catchability.scaling.factor * effort
    M <- par[2]

    # And total mortality
    Z <- M + F
    
    # Calculating the probability of surviving until certain age
    #prob1 <- F / Z * exp(-cumsum(Z))
    #prob2 <- F / Z * exp(-c(0, cumsum(Z)[-length(effort)]))
    prob1 <- F/Z * exp(-c(0, cumsum(Z)[-length(effort)]))
    prob2 <- F/Z * exp(-cumsum(Z))
    
    # Finally the likelihood
    P <- prob1-prob2

    # Negative log-likelihood
    -sum( catch * log( P / sum(P) ))
   
} # End of function


==> anc/SAFR/R/llfunc3.R <==
# log-likelihood function for a catch-at-age matrix
llfunc3 <- function(par, catch, effort, selectivity.at.age, catchability.scaling.factor, plus.group = FALSE){

    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort.by.cohort <- Caaa2Coaa(effort)

    # Allocate param to readable variable names
    q <- par[1] * catchability.scaling.factor
    M <- par[2]
    
    # matrix of fishing mortality
    F <- q * effort.by.cohort * outer(rep(1, nrow(effort.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- F/Z * exp(-(cum.Z-Z))
    prob2 <- F/Z * exp(-cum.Z)
    P <- prob1-prob2

    # Using a +group in the calculation of the likelihood: essentially the boundary of the interval is \infty -> prob2 is set to 0
    if(plus.group) P[,ncol(P)] <- prob1[,ncol(P)] # change probability to account for a +group

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P != 0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc4.R <==
# log-likelihood function for a catch-at-age matrix
llfunc4 <- function(par, catch, effort, catchability.scaling.factor, plus.group = FALSE){
    #print(par)
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort.by.cohort <- Caaa2Coaa(effort)

    # Allocate param to readable variable names
    q <- par[1] * catchability.scaling.factor
    M <- par[2]
    selectivity.at.age <- par[-c(1,2)]
    # matrix of fishing mortality
    F <- q * effort.by.cohort * outer(rep(1, nrow(effort.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- F/Z * exp(-(cum.Z-Z))
    prob2 <- F/Z * exp(-cum.Z)
    P <- prob1-prob2
    if(plus.group) P[,ncol(P)] <- prob1[,ncol(P)] # change probability to account for a +group

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc5.R <==
# log-likelihood function for a catch-at-age matrix
llfunc5 <- function(par, catch, effort, catchability.scaling.factor){
    # for some reason, optim investigate negative values of par
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort.by.cohort <- Caaa2Coaa(effort)

    # Allocate param to readable variable names
    q <- par[1] * catchability.scaling.factor
    M <- par[2]
    selectivity.at.age <- c(par[-c(1,2)], rep(1,2))
    # matrix of fishing mortality
    F <- q * effort.by.cohort * outer(rep(1, nrow(effort.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- F/Z * exp(-(cum.Z-Z))
    prob2 <- F/Z * exp(-cum.Z)
    P <- prob1-prob2

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc6.R <==
# Fix natural mortality
# log-likelihood function for a catch-at-age matrix
llfunc6 <- function(par, M=0.3, catch, effort, catchability.scaling.factor){
    #print(par)
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort.by.cohort <- Caaa2Coaa(effort)

    # Allocate param to readable variable names
    q <- par[1] * catchability.scaling.factor
    #M <- par[2]
    selectivity.at.age <- par[-1]
    # matrix of fishing mortality
    F <- q * effort.by.cohort * outer(rep(1, nrow(effort.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- F/Z * (1 - exp(-cum.Z))
    prob2 <- F/Z * (1 - exp(-(cum.Z-Z)))
    P <- prob1-prob2

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc7.R <==
# log-likelihood function for a catch-at-age matrix
llfunc7 <- function(par, catch, effort, catchability.scaling.factor){
    #print(par)
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort.by.cohort <- Caaa2Coaa(effort)

    # Allocate param to readable variable names
    q <- par[1] * catchability.scaling.factor
    M <- par[2]
    selectivity.at.age <- logistic(par[3],par[4], seq(1,ncol(catch)))
    
    # matrix of fishing mortality
    F <- q * effort.by.cohort * outer(rep(1, nrow(effort.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- F/Z * (1 - exp(-cum.Z))
    prob2 <- F/Z * (1 - exp(-(cum.Z-Z)))
    P <- prob1-prob2

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc8.R <==
# log-likelihood function of nb of otoliths at age  to estimate 2 different catchability
llfunc8 <- function(par, catch, effort1, effort2, catchability.scaling.factor1, catchability.scaling.factor2, plus.group = FALSE){
    #print(par)
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort1.by.cohort <- Caaa2Coaa(effort1)
    effort2.by.cohort <- Caaa2Coaa(effort2)

    # Allocate param to readable variable names
    q1 <- par[1] * catchability.scaling.factor1
    q2 <- par[2] * catchability.scaling.factor2
    M <- par[3]

    selectivity.at.age <- par[-c(1,2,3)]
    # matrix of fishing mortality
    F1 <- q1 * effort1.by.cohort * outer(rep(1, nrow(effort1.by.cohort)), selectivity.at.age)
    F2 <- q2 * effort2.by.cohort * outer(rep(1, nrow(effort2.by.cohort)), selectivity.at.age)

    # total mortality
    Z <- M + F1 + F2

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- (F1+F2)/Z * exp(-(cum.Z-Z))
    prob2 <- (F1+F2)/Z * exp(-cum.Z)
    P <- prob1-prob2

    # Using a +group in the calculation of the likelihood: essentially the boundary of the interval is \infty -> prob2 is set to 0
    if(plus.group) P[,ncol(P)] <- prob1[,ncol(P)] # change probability to account for a +group

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/llfunc9.R <==
# log-likelihood function of nb of otoliths at age  to estimate 2 different catchability
llfunc9 <- function(par, catch, effort1, effort2, catchability.scaling.factor1, catchability.scaling.factor2, plus.group = FALSE){
    #print(par)
    if(length(which(par<0)) > 0){ return(1e6)}
    # Re-arrange input data into cohorts
    catch.by.cohort <- Caaa2Coaa(catch)
    effort1.by.cohort <- Caaa2Coaa(effort1)
    effort2.by.cohort <- Caaa2Coaa(effort2)

    # Allocate param to readable variable names
    q1 <- par[1] * catchability.scaling.factor1
    q2 <- par[2] * catchability.scaling.factor2
    M <- par[3]

    nb.sel.par <- length(par[-c(1,2,3)])
    selectivity.at.age1 <- par[-c(1,2,3)][seq(1,nb.sel.par/2)]
    selectivity.at.age2 <- par[-c(1,2,3)][seq(nb.sel.par/2+1,nb.sel.par)]

    # matrix of fishing mortality
    F1 <- q1 * effort1.by.cohort * outer(rep(1, nrow(effort1.by.cohort)), selectivity.at.age1)
    F2 <- q2 * effort2.by.cohort * outer(rep(1, nrow(effort2.by.cohort)), selectivity.at.age2)

    # total mortality
    Z <- M + F1 + F2

    # cumulative mortality
    cum.Z <- my.cumsum(Z)

    # Calculate the probability of observation in each interval
    prob1 <- (F1+F2)/Z * exp(-(cum.Z-Z))
    prob2 <- (F1+F2)/Z * exp(-cum.Z)
    P <- prob1-prob2

    # Using a +group in the calculation of the likelihood: essentially the boundary of the interval is \infty -> prob2 is set to 0
    if(plus.group) P[,ncol(P)] <- prob1[,ncol(P)] # change probability to account for a +group

    # discard zeroes and NA from sum of logs
    index <- which(!is.na(catch.by.cohort) & P!=0)

    # Negative log-likelihood
    -sum(catch.by.cohort[index] * log( P[index] / total.over.lines(P)[index]))
}


==> anc/SAFR/R/logistic.R <==
# logistic function
logistic <- function(a,b,x){
1 / (1  + exp( a - b * x));
}


==> anc/SAFR/R/my.cumsum.R <==
# a cumsum that omit NA
my.cumsum <- function(mat){

n <- nrow(mat)
p <- ncol(mat)

cum.mat <- mat
for(i in 1:n){
    for(j in 2:p){
        cum.mat[i,j] <- ifelse(is.na(cum.mat[i,j-1]),0,cum.mat[i,j-1]) + cum.mat[i,j]
    }}
return(cum.mat)
}


==> anc/SAFR/R/total.over.lines.R <==
# Sum prob
total.over.lines <- function(mat){

    n <- nrow(mat)
p <- ncol(mat)

cum.mat <- mat
    row.sums <- rowSums(mat, na.rm = TRUE)
for(i in 1:n){
    for(j in 1:p){
        ifelse(is.na(cum.mat[i,j]),cum.mat[i,j] <- cum.mat[i,j], cum.mat[i,j] <- row.sums[i])
    }}
return(cum.mat)

}


==> anc/SAFR/R/which.cohort.R <==
# A function that numbers cohorts in a matrix of year x age
# starting from top-right towards bottom-left
# ASSUMES age-group from 0 to n
which.cohort <- function(mat){
n <- nrow(mat)
p <- ncol(mat)

new.mat <- matrix(nrow = n, ncol = p)

for(i in 1:n){
    for(j in 1:p){
        new.mat[i,j] <- i - j + p
    }
}

return(new.mat)
}


==> anc/SAFR/help/AnIndex <==
Caaa2Coaa	Caaa2Coaa
Coaa2Caaa	Coaa2Caaa
EstimateRecruitment	EstimateRecruitment
GenerateData2	GenerateData2
llfunc1	llfunc1
llfunc2	llfunc2
llfunc3	llfunc3
llfunc4	llfunc4
llfunc5	llfunc5
llfunc7	llfunc7
logistic	logistic
my.cumsum	my.cumsum
total.over.lines	total.over.lines
which.cohort	which.cohort


==> anc/SAFR/html/00Index.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head><title>R: Survival Analysis for Fisheries Research demonstrates
applications of survival analysis (Cox, 1984) to analyze catch
at age data in fisheries research</title>
<meta http-equiv="Content-Type" content="text/html; charset=utf-8" />
<link rel="stylesheet" type="text/css" href="R.css" />
</head><body>
<h1> Survival Analysis for Fisheries Research demonstrates
applications of survival analysis (Cox, 1984) to analyze catch
at age data in fisheries research
<img class="toplogo" src="../../../doc/html/logo.jpg" alt="[R logo]" />
</h1>
<hr/>
<div style="text-align: center;">
<a href="../../../doc/html/packages.html"><img class="arrow" src="../../../doc/html/left.jpg" alt="[Up]" /></a>
<a href="../../../doc/html/index.html"><img class="arrow" src="../../../doc/html/up.jpg" alt="[Top]" /></a>
</div><h2>Documentation for package &lsquo;SAFR&rsquo; version 0.1</h2>

<ul><li><a href="../DESCRIPTION">DESCRIPTION file</a>.</li>
</ul>

<h2>Help Pages</h2>


<table width="100%">
<tr><td style="width: 25%;"><a href="Caaa2Coaa.html">Caaa2Coaa</a></td>
<td>Convert catch-at-age to cohort-at-age</td></tr>
<tr><td style="width: 25%;"><a href="Coaa2Caaa.html">Coaa2Caaa</a></td>
<td>Convert cohort-at-age to catch-at-age - the opposite of Caaa2Coaa</td></tr>
<tr><td style="width: 25%;"><a href="EstimateRecruitment.html">EstimateRecruitment</a></td>
<td>Estimate recruitment using total mortality (Z) and catch at age from a single cohort</td></tr>
<tr><td style="width: 25%;"><a href="GenerateData2.html">GenerateData2</a></td>
<td>Convert catch-at-age to cohort-at-age</td></tr>
<tr><td style="width: 25%;"><a href="llfunc1.html">llfunc1</a></td>
<td>log-likelihood function of catch at age and total mortality (Z) written to Z</td></tr>
<tr><td style="width: 25%;"><a href="llfunc2.html">llfunc2</a></td>
<td>log-likelihood function of catch at age to estimate catchability and natural mortality</td></tr>
<tr><td style="width: 25%;"><a href="llfunc3.html">llfunc3</a></td>
<td>log-likelihood function of catch at age matrix to estimate catchability, selectivity and natural mortality</td></tr>
<tr><td style="width: 25%;"><a href="llfunc4.html">llfunc4</a></td>
<td>log-likelihood function of catch at age matrix to estimate catchability, selectivity and natural mortality</td></tr>
<tr><td style="width: 25%;"><a href="llfunc5.html">llfunc5</a></td>
<td>log-likelihood function of catch at age matrix to estimate catchability, selectivity and natural mortality</td></tr>
<tr><td style="width: 25%;"><a href="llfunc7.html">llfunc7</a></td>
<td>log-likelihood function of catch at age matrix to estimate catchability, selectivity [assumed logistic] and natural mortality</td></tr>
<tr><td style="width: 25%;"><a href="logistic.html">logistic</a></td>
<td>logistic function</td></tr>
<tr><td style="width: 25%;"><a href="my.cumsum.html">my.cumsum</a></td>
<td>a cumsum that omit NA</td></tr>
<tr><td style="width: 25%;"><a href="total.over.lines.html">total.over.lines</a></td>
<td>calculate cumulative sum over the lines of a matrix, ignoring NAs</td></tr>
<tr><td style="width: 25%;"><a href="which.cohort.html">which.cohort</a></td>
<td>A function that counts and numbers cohorts given a catch at age matrix</td></tr>
</table>
</body></html>


==> anc/SAFR/html/R.css <==
body {
    background: white;
    color: black;
}

a:link {
    background: white;
    color: blue;
}

a:visited {
    background: white;
    color: rgb(50%, 0%, 50%);
}

h1 {
    background: white;
    color: rgb(55%, 55%, 55%);
    font-family: monospace;
    font-size: x-large;
    text-align: center;
}

h2 {
    background: white;
    color: rgb(40%, 40%, 40%);
    font-family: monospace;
    font-size: large;
    text-align: center;
}

h3 {
    background: white;
    color: rgb(40%, 40%, 40%);
    font-family: monospace;
    font-size: large;
}

h4 {
    background: white;
    color: rgb(40%, 40%, 40%);
    font-family: monospace;
    font-style: italic;
    font-size: large;
}

h5 {
    background: white;
    color: rgb(40%, 40%, 40%);
    font-family: monospace;
}

h6 {
    background: white;
    color: rgb(40%, 40%, 40%);
    font-family: monospace;
    font-style: italic;
}
		
img.toplogo {
    vertical-align: middle;
}

img.arrow {
    width: 30px;
    height: 30px;
    border: 0;
}

span.acronym {
    font-size: small;
}

span.env {
    font-family: monospace;
}

span.file {
    font-family: monospace;
}

span.option{
    font-family: monospace;
}

span.pkg {
    font-weight: bold;
}

span.samp{
    font-family: monospace;
}

div.vignettes a:hover {
    background: rgb(85%, 85%, 85%);
}


==> anc/SAFR/man/Caaa2Coaa.Rd <==
\name{Caaa2Coaa}
\alias{Caaa2Coaa}
\title{Convert catch-at-age to cohort-at-age}
\description{
  Convert a matrix of dimensions year x age into a matrix of cohort x age}
\usage{Caaa2Coaa(mat)}
\arguments{
  \item{mat}{a matrix of catch at age}
  }
\examples{
nb.at.age <- matrix(sample(1:10, 40, replace = TRUE), nrow = 10, ncol = 4)
Caaa2Coaa(nb.at.age)
}
\references{NONE}
\keyword{misc}


==> anc/SAFR/man/Coaa2Caaa.Rd <==
\name{Coaa2Caaa}
\alias{Coaa2Caaa}
\title{Convert cohort-at-age to catch-at-age - the opposite of Caaa2Coaa}
\description{
  Convert a matrix of dimensions number of cohorts x age into a matrix of year x age}
\usage{Coaa2Caaa(cohort.mat)}
\arguments{
  \item{cohort.mat}{a matrix of cohort at age}
  }
\examples{
(nb.at.age <- matrix(sample(1:10, 40, replace = TRUE), nrow = 10, ncol = 4))
tmp <- Caaa2Coaa(nb.at.age)
Coaa2Caaa(tmp)
}

\references{NONE}
\keyword{misc}


==> anc/SAFR/man/EstimateMandQ.Rd <==
\name{EstimateMandQ}
\alias{EstimateMandQ}
\title{Estimate total mortality (Z) using catch at age from a single cohort}
\description{
  This function provide an estimate of total mortality (Z) by maximum
  likelihood using a vector of catch at age from a cohort for each age
  group from 0 to max.age}
\usage{EstimateMandQ(catch, effort, catchability.scaling.factor)}
\arguments{
  \item{catch}{is a vector of numerics describing the number of fish
    caught in each yearly age-group. The first value reprensent fishes
    caught with age between 0 and 1 year old}
    \item{effort}{is a vector of numerics describing fishing effort
      in any specific year}
    \item{catchability.scaling.factor}{A factor to scale the parameters
      during the optimization}
}
\references{
  Quinn and Deriso (1999) - Quantitative Fish Dynamics
}
\examples{
# Suppose age varies between 0 and 10
age <- seq(0,10)

# Generate a random natural mortality
M <- runif(1, min = 1e-2, max = 0.3)

effort <- runif(length(age)-1, min = 1e3, max = 2e3)
catchability <- runif(1, min = 1/3e3, max = 1/2e3)

# Catchability scaling factor
csf <- 1e-4
F <-  catchability * effort

print(paste("Simulated q is", round(catchability / csf,3), as.character(csf)))
print(paste("Simulated M is ", round(M,3)))

N0 <- runif(1, min = 4e3, max = 1e4)
print(paste("Simulated recruitment is", round(N0)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-c(0, cumsum(M + F))))

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-c(0,cumsum(M+F)[-length(effort)])) - exp(-cumsum(M+F)))

# Number of fish dying from fishing is a fraction of total mortality
catch <- F/(M+F) * total.death

# Estimate q and M
best.qM.est <- EstimateMandQ(catch, effort, catchability.scaling.factor
= csf)

errors <- sqrt(diag(solve(best.qM.est$hessian)))

print(" ##### ")
print(paste("Estimated catchability is", round(best.qM.est$par[1],3), "+-", round(errors[1],3), as.character(csf)))
print(paste("Estimated M is", round(best.qM.est$par[2],3), "+-", round(errors[2],3)))

}
\keyword{misc}


==> anc/SAFR/man/EstimateRecruitment.Rd <==
\name{EstimateRecruitment}
\alias{EstimateRecruitment}
\title{Estimate recruitment using total mortality (Z) and catch at age from a single cohort}
\description{
  This function provide an estimate of recruitment using total mortality
  (Z) and catch at age.
  The idea is that each catch at age figure provides an estimate of
  recruitment which first and second moment are calculated}
\usage{EstimateRecruitment(Z)}
\arguments{
  \item{Z}{ a numerica scalar >= 0}
}
\references{
  no reference
}
\examples{
# Suppose age varies between 0 and 10
age = seq(0,10)

# Suppose you have a M=0.105, F and N0 are arbitrary (randomly generated)
M <- 0.105
F <- runif(1, min = 0.1, max = 3)
print(paste("Simulated Z is", round(M+F,3)))

# Generate a random recruitment
N0 <- runif(1, min = 1e3, max = 1e4)
print(paste("Simulated recruitment", round(N0)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-(M+ F)) ^ age)

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-(M+F) * age) - exp(-(M+F) * (age+1)))

# And the fraction dying from fishing 
catch <- F/(M+F) * total.death

# Estimate Z
#best.Z.estimate <- EstimateZ(catch)
#best.Rec.estimate <- EstimateRecruitment(Z=best.Z.estimate$par)
}
\keyword{misc}


==> anc/SAFR/man/EstimateZ.Rd <==
\name{EstimateZ}
\alias{EstimateZ}
\title{Estimate total mortality (Z) using catch at age from a single cohort}
\description{
  This function provide an estimate of total mortality (Z) by maximum
  likelihood using a vector of catch at age from a cohort for each age
  group from 0 to max.age}
\usage{EstimateZ(catch)}
\arguments{
  \item{catch}{is a vector of numerics describing the number of fish
    caught in each yearly age-group. The first value reprensent fishes
 caught}
}
\references{
  Quinn and Deriso (1999) - Quantitative Fish Dynamics
}
\examples{
# Suppose age varies between 0 and 10
age = seq(0,10)

# Suppose you have a M=0.105, F and N0 are arbitrary (randomly generated)
M <- 0.105
F <- runif(1, min = 0.1, max = 3)
print(paste("Simulated Z is", round(M+F,3)))

# Generate a random recruitment
N0 <- runif(1, min = 1e3, max = 1e4)
print(paste("Simulated recruitment", round(N0)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-(M+ F)) ^ age)

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-(M+F) * age) - exp(-(M+F) * (age+1)))

# And the fraction dying from fishing 
catch <- F/(M+F) * total.death

# Estimate Z
best.Z.est <- EstimateZ(catch)
}
\keyword{misc}


==> anc/SAFR/man/GenerateData2.Rd <==
\name{GenerateData2}
\alias{GenerateData2}
\title{Convert catch-at-age to cohort-at-age}
\description{
  Convert a matrix of year x age into a matrix of cohort x age}
\usage{GenerateData2(max.age = 10, nb.of.cohort = 20, ...)}
\arguments{
  \item{max.age}{max age}
  \item{nb.of.cohort}{number of cohorts}
  \item{...}{other parameters}
  }
\references{NONE}
\keyword{misc}


==> anc/SAFR/man/llfunc1.Rd <==
\name{llfunc1}
\alias{llfunc1}
\title{log-likelihood function of catch at age and total mortality (Z)
  written to Z}
\description{
  This function calculate the log-likelihood of the survival model
  assuming constant mortality rate (Z) given catch at age.

  NOTE that the optimization does not constrains Z > 0 because we
  noticed problems of convergence of the example below on 32-bit systems
  when using method = "L-BFGS-B".

}
\usage{llfunc1(Z, catch)}
\arguments{
  \item{Z}{a positive or null scalar giving the constant mortality rate
    (units 1/year)}
  \item{catch}{a vector of number of individual caught at age. The first
    value represent a number of animal between age 0 and 1, the second
    between 1 and 2, etc...}
  }
\references{
  Cox (1984) - Analysis of survival data
}
\examples{
# Suppose age varies between 0 and 10
age <- seq(0,10)

# Generate a random recruitment
N0 <- runif(1, min = 1e3, max = 1e4)
print(paste("Simulated recruitment", round(N0)))

# Suppose you have a M=0.105, F and N0 are arbitrary (randomly generated)
M <- 0.105; F <- runif(1, min = 0.1, max = 3)
print(paste("Simulated Z is", round(M+F,3)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-(M+ F)) ^ age)

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-(M+F) * age) - exp(-(M+F) * (age+1)))

# And the fraction dying from fishing 
catch <- F/(M+F) * total.death

# Estimate Z
result <- optim(par = c(0.1), fn = llfunc1, catch = catch, method = c("L-BFGS-B"),
      lower = c(1e-2), upper = c(3), hessian = TRUE)
print(paste("Estimated Z is", round(result$par,3), "+-", round(sqrt(diag(solve(result$hessian))),3)))

### Estimate of Z using a plus group
ap <- ifelse( (0.0001 * sum(catch)) < catch[11], 11, min(which(catch < (0.0001 * sum(catch)) )))
catch1 <- catch[1:ap]; catch1[ap] <- sum(catch[ap:11]) # create the +group

# if the number of observation is large enough so that there is no need to create a +group
# then do not use the +group option
ifelse( length(catch) == length(catch1), print("+group option not used"),
{ 
result1 <- optim(par = c(0.1), fn = llfunc1, catch = catch1, plus.group = TRUE, method = c("L-BFGS-B"),
      lower = c(1e-2), upper = c(3), hessian = TRUE)
print(paste("Estimated Z is", round(result1$par,3), "+-", round(sqrt(diag(solve(result1$hessian))),3)))
})

}
\keyword{misc}


==> anc/SAFR/man/llfunc1.plusgroup.Rd <==
\name{llfunc1.plusgroup}
\alias{llfunc1.plusgroup}
\title{log-likelihood function of catch at age and total mortality (Z)
  written to Z using a plus group}
\description{
  This function calculate the log-likelihood of the survival model
  assuming constant mortality rate (Z) given catch at age.

  NOTE that the optimization does not constrains Z > 0 because we
  noticed problems of convergence of the example below on 32-bit systems
  when using method = "L-BFGS-B".

}
\usage{llfunc1.plusgroup(Z, catch, plusgroup = TRUE)}
\arguments{
  \item{Z}{a positive or null scalar giving the constant mortality rate
    (units 1/year)}
  \item{catch}{a vector of number of individual caught at age. The first
    value represent a number of animal between age 0 and 1, the second
    between 1 and 2, etc...}
  \item{plusgroup}{argument to indicate that it deals with a plus-group}
  }
\references{
  Cox (1984) - Analysis of survival data
}
\examples{
# Suppose age varies between 0 and 10
age <- seq(0,10)

# Suppose you have a M=0.105, F and N0 are arbitrary (randomly generated)
M <- 0.105
F <- runif(1, min = 0.1, max = 3)
print(paste("Simulated Z is", round(M+F,3)))

# Generate a random recruitment
N0 <- runif(1, min = 1e3, max = 1e4)
print(paste("Simulated recruitment", round(N0)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-(M+ F)) ^ age)

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-(M+F) * age) - exp(-(M+F) * (age+1)))

# And the fraction dying from fishing 
catch <- F/(M+F) * total.death

# Create a plus group
catch1 <- catch[1:7]; catch1[7] <- sum(catch[7:11])

# Estimate Z
result <- optim(par = c(0.1), fn = llfunc1.plusgroup, catch = catch1, method = c("L-BFGS-B"),
      lower = c(1e-2), upper = c(3), hessian = TRUE)
print(paste("Estimated Z is", round(result$par,3), "+-", round(sqrt(diag(solve(result$hessian))),3)))


}
\keyword{misc}


==> anc/SAFR/man/llfunc2.Rd <==
\name{llfunc2}
\alias{llfunc2}
\title{log-likelihood function of catch at age to estimate catchability
  and natural mortality}
\description{
  This function calculate the log-likelihood of the survival model
  assuming fishing mortality is a linear function of effort and natural
  mortality is constant.

  NOTE that the optimization does not constrains both q and M to be > 0 because we
  noticed problems of convergence of the example below on 32-bit systems
  when using method = "L-BFGS-B".

}
\usage{llfunc2(par, catch, effort, catchability.scaling.factor)}
\arguments{
  \item{par}{a vector of two parameters: catchability and natural mortality}
  \item{catch}{a vector of catch}
  \item{effort}{a vector of effort}
  \item{catchability.scaling.factor}{a factor to scale the parameters}
  }
\references{
  Cox (1984) - Analysis of survival data
}
\examples{
# Suppose age varies between 0 and 10
age <- seq(0,10)

# Generate a random natural mortality
M <- runif(1, min = 1e-2, max = 0.3)

effort <- runif(length(age)-1, min = 1e3, max = 2e3)
catchability <- runif(1, min = 1/3e3, max = 1/2e3)

# Catchability scaling factor
csf <- 1e-4
F <-  catchability * effort

print(paste("Simulated q is", round(catchability / csf,3), as.character(csf)))
print(paste("Simulated M is ", round(M,3)))

N0 <- runif(1, min = 4e3, max = 1e4)
print(paste("Simulated recruitment is", round(N0)))

# Calculate number at age using a simple exponential model ( see Quinn and Deriso, 1999)
nb.at.age <- cbind(age, N0 * exp(-c(0, cumsum(M + F))))

# Calculate the total number of individual dying at age
total.death <- N0 * (exp(-c(0,cumsum(M+F)[-length(effort)])) - exp(-cumsum(M+F)))

# Number of fish dying from fishing is a fraction of total mortality
catch <- F/(M+F) * total.death

# Estimate q and M
best.qM.est <- optim(par = c(10,1), fn = llfunc2, catch = catch, effort
= effort, catchability.scaling.factor = csf, hessian = TRUE)

errors <- sqrt(diag(solve(best.qM.est$hessian)))

print(" ##### ")
print(paste("Estimated catchability is", round(best.qM.est$par[1],3), "+-", round(errors[1],3), as.character(csf)))
print(paste("Estimated M is", round(best.qM.est$par[2],3), "+-", round(errors[2],3)))

}
\keyword{misc}


==> anc/SAFR/man/llfunc3.Rd <==
\name{llfunc3}
\alias{llfunc3}
\title{log-likelihood function of catch at age matrix to estimate
  catchability, selectivity and natural mortality from a matrix of catch at age}
\description{
  This function calculate the log-likelihood of the survival model
  assuming fishing mortality the outer product of catchability times
  effort and selectivity and natural mortality is constant.}
\usage{llfunc3(par, catch, effort, selectivity.at.age, catchability.scaling.factor)}
\arguments{
  \item{par}{a vector of two parameters: catchability and natural mortality}
  \item{catch}{a matrix containing number at age in the catch}
  \item{effort}{a matrix of effort}
  \item{selectivity.at.age}{a vector of selectivity at age bound between
  0 and 1}
  \item{catchability.scaling.factor}{a factor to scale the parameters}
  }
\references{ NONE }
\examples{

# First example, estimate mortality rates assuming selectivity known exactly
set.seed(3)
max.age <- 9
nb.of.cohort <- 30
population <- GenerateData2(max.age = max.age, nb.of.cohort = nb.of.cohort) # Generate catch using gear selectivity

# sample a fix number of fish each years
n.sample.per.year <- 1e3
nb.at.age.sample <- draw.sample(population$catch, sample.size = n.sample.per.year * (nb.of.cohort + 1 - max.age))


# Estimate assuming you know selectivity
result <- optim(par = c(0.2,1), fn = llfunc3, catch = nb.at.age.sample, effort = population$effort, catchability.scaling.factor = 1e-4, selectivity.at.age =  c(0,0,seq(1/(max.age - 3), (max.age - 4)/(max.age - 3), length = max.age - 4), 1,1), hessian = TRUE)

errors <- sqrt(diag(solve(result$hessian)))

print(paste("Estimated catchability is", round(result$par[1],3), "+-", round(errors[1],3), " x 10^-4"))
print(paste("Estimated M is", round(result$par[2],3), "+-", round(errors[2],3)))


# Second example to show how to use a +group
set.seed(12)
max.age <- 25
nb.of.cohort <- 75
population <- GenerateData2(max.age = max.age, nb.of.cohort = nb.of.cohort) # Generate catch using gear selectivity

# sample a fix number of fish each years
n.sample.per.year <- 1e3
nb.at.age.sample <- draw.sample(population$catch, sample.size = n.sample.per.year * (nb.of.cohort + 1 - max.age))

# Estimate assuming you know selectivity
result <- optim(par = c(0.2,1), fn = llfunc3, catch = nb.at.age.sample, effort = population$effort, catchability.scaling.factor = 1e-4, selectivity.at.age =  c(0,0,seq(1/(max.age - 3), (max.age - 4)/(max.age - 3), length = max.age - 4), 1,1), hessian = TRUE)

errors <- sqrt(diag(solve(result$hessian)))

print(paste("Estimated catchability is", round(result$par[1],3), "+-", round(errors[1],3), " x 10^-4"))
print(paste("Estimated M is", round(result$par[2],3), "+-", round(errors[2],3)))

# Using a +group
ap <- 20
nb.at.age.sample2 <- nb.at.age.sample[,1:ap]; nb.at.age.sample2[,ap] <- rowSums(nb.at.age.sample[,ap:max.age])
effort2 <- population$effort[,1:ap];

result2 <- optim(par = c(0.2,1), fn = llfunc3, catch = nb.at.age.sample2, effort = effort2, catchability.scaling.factor = 1e-4, selectivity.at.age =  c(0,0,seq(1/(max.age - 3), (max.age - 4)/(max.age - 3), length = max.age - 4), 1,1)[1:ap], plus.group = TRUE, hessian = TRUE)

errors2 <- sqrt(diag(solve(result2$hessian)))

print(paste("Estimated catchability is", round(result2$par[1],3), "+-", round(errors2[1],3), " x 10^-4"))
print(paste("Estimated M is", round(result2$par[2],3), "+-", round(errors2[2],3)))

}
\keyword{misc}


==> anc/SAFR/man/llfunc4.Rd <==
\name{llfunc4}
\alias{llfunc4}
\title{log-likelihood function of catch at age matrix to estimate
  catchability, selectivity and natural mortality}
\description{
  This function calculate the log-likelihood of the survival model
  assuming fishing mortality the outer product of catchability times
  effort and selectivity and natural mortality is constant.}
\usage{llfunc4(par, catch, effort, catchability.scaling.factor)}
\arguments{
  \item{par}{a vector of parameters: catchability, natural mortality and 1 gear selectivity for each age-group}
  \item{catch}{a matrix containing number at age in the catch}
  \item{effort}{a matrix of effort}
  \item{catchability.scaling.factor}{a factor to scale the parameters}
  }
\references{ NONE }
\examples{
# without a function for gear selectivity, it is very difficult (impossible) to estimate parameters of interest
# we need substantially more data
# Simulate data
set.seed(3)
max.age <- 9
nb.of.cohort <- 50
population <- GenerateData2(max.age = max.age, nb.of.cohort = nb.of.cohort) # Generate catch using gear selectivity

# sample a fix number of fish each years
n.sample.per.year <- 2e3
nb.at.age.sample <- draw.sample(population$catch, sample.size = n.sample.per.year * (nb.of.cohort + 1 - max.age))

# Estimate parameters
result2 <- optim(par = c(0.2,1, c(rep(1e-12,5), rep(1, max.age-5))), fn = llfunc4, catch = nb.at.age.sample, effort = population$effort, catchability.scaling.factor = 1e-4, method = c("L-BFGS-B"),
       lower = c(5e-2,5e-2, rep(1e-12, max.age)), upper = c(10,0.5, rep(1, max.age)), hessian = TRUE, control = list(maxit = 1e3))
errors2 <- sqrt(abs(diag(solve(result2$hessian))))

print(cbind("Estimate" = result2$par, "Error" = errors2))
}
\keyword{misc}


==> anc/SAFR/man/llfunc5.Rd <==
\name{llfunc5}
\alias{llfunc5}
\title{log-likelihood function of catch at age matrix to estimate
  catchability, selectivity and natural mortality}
\description{
  This function calculate the log-likelihood of the survival model
  assuming fishing mortality the outer product of catchability times
  effort and selectivity and natural mortality is constant.}
\usage{llfunc5(par, catch, effort, catchability.scaling.factor)}
\arguments{
  \item{par}{a vector of two parameters: catchability and natural mortality}
  \item{catch}{a matrix containing number at age in the catch}
  \item{effort}{a matrix of effort}
  \item{catchability.scaling.factor}{a factor to scale the parameters}
  }
\references{ NONE }
\examples{
# This likelihood function constrains the selectivity on the last 2 age-groups to 1
# it doesn't help much to estimate parameters
# Simulate data
set.seed(3)
max.age <- 9
nb.of.cohort <- 50
population <- GenerateData2(max.age = max.age, nb.of.cohort = nb.of.cohort) # Generate catch using gear selectivity

# sample a fix number of fish each years
n.sample.per.year <- 2e3
nb.at.age.sample <- draw.sample(population$catch, sample.size = n.sample.per.year * (nb.of.cohort + 1 - max.age))

# Estimate parameters, fixing selectivity for the last 2 age-groups to 1
result3 <- optim(par = c(0.2,1, rep(1e-12,max.age-2)), fn = llfunc5, catch = nb.at.age.sample, effort = population$effort, catchability.scaling.factor = 1e-4, method = c("L-BFGS-B"),
       lower = c(5e-2,5e-2, rep(1e-12, max.age-2)), upper = c(10,0.5, rep(1, max.age-2)), hessian = TRUE, control = list(maxit = 1e3))
errors3 <- sqrt(abs(diag(solve(result3$hessian))))

print(cbind("Estimate" = result3$par, "Error" = errors3))

}
\keyword{misc}


==> anc/SAFR/man/llfunc7.Rd <==
\name{llfunc7}
\alias{llfunc7}
\title{log-likelihood function of catch at age matrix to estimate
  catchability, selectivity [assumed logistic] and natural mortality}
\description{
  This function calculate the log-likelihood of the survival model
  assuming fishing mortality the outer product of catchability times
  effort and selectivity and natural mortality is constant.}
\usage{llfunc7(par, catch, effort, catchability.scaling.factor)}
\arguments{
  \item{par}{a vector of four parameters: catchability, natural mortality and 2 parameters of the logistic function for gear selectivity}
  \item{catch}{a matrix containing number at age in the catch}
  \item{effort}{a matrix of effort}
  \item{catchability.scaling.factor}{a factor to scale the parameters}
  }
\references{ NONE }
\examples{
max.age <- 9
nb.of.cohort <- 30
 
population <- GenerateData3(max.age = max.age, nb.of.cohort = nb.of.cohort, verbose = T)

#############################################################################
# Simulate sampling
#############################################################################

# sample a fix number of fish each years
n.sample.per.year <- 2e3
nb.at.age.sample <- draw.sample(population$catch, sample.size = n.sample.per.year * (nb.of.cohort + 1 - max.age))
# Estimate assuming you know selectivity
lower.bound <- c(5e-2,1e-2,1,1);upper.bound <- c(15,1,20,20)

csf <- 1e-4 # catchability scaling factor

result <- optim(par = c(0.2,1, 10, 2), fn = llfunc7, catch = nb.at.age.sample, effort = population$effort, catchability.scaling.factor = csf, method = c("L-BFGS-B"),
       lower = lower.bound, upper = upper.bound, hessian = TRUE)
errors <- sqrt(diag(solve(result$hessian)))

res <- cbind("Estimate" = result$par, "Errors" = errors);
dimnames(res)[[1]] <- c("Est. catchability", "Est. natural mort.", "Est. logistic par a", "Est. logistic par b")
print(res)
}
\keyword{misc}


==> anc/SAFR/man/logistic.Rd <==
\name{logistic}
\alias{logistic}
\title{logistic function}
\description{
  logistic function}
\usage{logistic(a,b,x)}
\arguments{
  \item{a}{1st parameter of the function}
  \item{b}{2nd parameter of the function}
  \item{x}{depend variable}
  }
\references{NONE}
\keyword{misc}


==> anc/SAFR/man/my.cumsum.Rd <==
\name{my.cumsum}
\alias{my.cumsum}
\title{a cumsum that omit NA}
\description{
  A function to sum cumulatively rows of a matrix, replacing NA by 0.}
\usage{my.cumsum(mat)}
\arguments{
  \item{mat}{a matrix}
  }
\references{NONE}
\keyword{misc}


==> anc/SAFR/man/total.over.lines.Rd <==
\name{total.over.lines}
\alias{total.over.lines}
\title{calculate cumulative sum over the lines of a matrix, ignoring NAs}
\description{ Calculate the cumulative sum }

\usage{total.over.lines(mat)}
\arguments{
  \item{mat}{a matrix}
  }
\references{NONE}
\keyword{misc}


==> anc/SAFR/man/which.cohort.Rd <==
\name{which.cohort}
\alias{which.cohort}
\title{A function that counts and numbers cohorts given a catch at age matrix}
\description{Number the cohort in a matrix}
\usage{which.cohort(mat)}
\arguments{
  \item{mat}{a matrix of data}
}
\examples{
mat <- matrix(NA, nrow = 5, ncol = 7)
which.cohort(mat)
}
\keyword{misc}

